TSpec-LLM: An Open-source Dataset for LLM Understanding of 3GPP Specifications

Understanding telecom standards involves sorting through numerous technical documents, such as those produced by the 3rd Generation Partnership Project (3GPP), which is time-consuming and labor-intensive. While large language models (LLMs) can assist with the extensive 3GPP knowledge base, an inclusive dataset is crucial for their effective pre-training and fine-tuning. In this paper, we introduce \textit{TSpec-LLM}, an open-source comprehensive dataset covering all 3GPP documents from Release 8 to Release 19 (1999--2023). To evaluate its efficacy, we first select a representative sample of 3GPP documents, create corresponding technical questions, and assess the baseline performance of various LLMs. We then incorporate a retrieval-augmented generation (RAG) framework to enhance LLM capabilities by retrieving relevant context from the \textit{TSpec-LLM} dataset. Our evaluation shows that using a naive-RAG framework on \textit{TSpec-LLM} improves the accuracy of GPT-3.5, Gemini 1.0 Pro, and GPT-4 from 44\%, 46\%, and 51\% to 71\%, 75\%, and 72\%, respectively.

==> Figures/Accuracy_all_code.m <==
% Data for the plot
methods = {'GPT-3.5', 'Gemini 1.0 Pro', 'GPT-4', 'RAG + GPT3.5', 'RAG + GPT4', 'RAG + Gemini 1.0 Pro'};
accuracy = [44, 46, 51, 71, 72, 75]; % in percentage

% Create a vertical bar plot
figure;
bar(accuracy, 'FaceColor', 'b', 'BarWidth', 0.4); % Set bar color to blue and reduce the width
set(gca, 'XTickLabel', methods, 'XTick', 1:length(methods), 'LineWidth', 0.5); % Adjust LineWidth for axis
ylabel('Accuracy (%)');
ylim([0 100]);
grid on;
set(gca, 'GridLineStyle', '-', 'LineWidth', 0.5); % Adjust grid line width

% Add accuracy values on top of the bars
for i = 1:length(accuracy)
    text(i, accuracy(i) + 2, num2str(accuracy(i)), 'HorizontalAlignment', 'center', 'VerticalAlignment', 'bottom', 'FontSize', 12, 'Color', 'k');
end


==> Figures/Accuracy_catg_code.m <==
% Data for the plot
categories = {'Easy', 'Intermediate', 'Hard'};
gemini = [67, 37, 36];
gpt_35 = [70, 39, 16];
gpt_4 = [80, 47, 26];
rag_gemini = [93, 65, 66];

% Create a matrix of the data
data = [gemini; gpt_35; gpt_4; rag_gemini]';

% Create a grouped bar plot
figure;
bar(data, 'grouped');
set(gca, 'XTickLabel', categories, 'XTick', 1:length(categories));
ylabel('Accuracy (%)');
ylim([0 100]);
legend({'Gemini 1.0 Pro', 'GPT-3.5', 'GPT-4', 'RAG + Gemini 1.0 Pro'}, 'Location', 'northwest');
grid on;

% Add accuracy values on top of the bars
[ngroups, nbars] = size(data);
groupwidth = min(0.8, nbars/(nbars + 1.5));
for i = 1:nbars
    % Calculate the center of each bar
    x = (1:ngroups) - groupwidth/2 + (2*i-1) * groupwidth / (2*nbars);
    for j = 1:ngroups
        text(x(j), data(j,i) + 2, num2str(data(j,i)), 'HorizontalAlignment', 'center', 'VerticalAlignment', 'bottom', 'FontSize', 12, 'Color', 'k');
    end
end

